Jet Substructure at the Large Hadron Collider

I explore many aspects of jet substructure at the Large Hadron Collider, ranging from theoretical techniques for jet calculations, to phenomenological tools for better searches with jets, to software for implementing and comparing such tools. I begin with an application of soft-collinear effective theory, an effective theory of QCD applied to high-energy quarks and gluons. This material is taken from Ref. 1, in which we demonstrate factorization and logarithmic resummation for a certain class of observables in electron-positron collisions. I then explore various phenomenological aspects of jet substructure in simulated events. After observing numerous features of jets at hadron colliders, I describe a method -- jet pruning -- for improving searches for heavy particles that decay to one or more jets. This material is a greatly expanded version of Ref. 2. Finally, I give an overview of the software tools available for these kinds of studies, with a focus on SpartyJet, a package for implementing and comparing jet-based analyses I have collaborated on. Several detailed calculations and software examples are given in the appendices. Sections with no new content are italic in the Table of Contents.

==> chapter5/graphics/grabfigs.sh <==
#!/bin/bash

JAFAR=/Users/verm/SVN/jafar/trunk/output
cp ${JAFAR}/epem_ttbar_1200/plots/pCompare* .
for f in pCompare* ; do
	mv $f epem_ttbar_${f}
done
cp ${JAFAR}/epem_QCD_1200/plots/pCompare* .
for f in pCompare* ; do
	mv $f epem_QCD_${f}
done
cp ${JAFAR}/ttbar_pTbin2/plots/pCompare* .
for f in pCompare* ; do
	mv $f ttbar_${f}
done
cp ${JAFAR}/mQCD_pTbin2_hiQ/plots/pCompare* .
for f in pCompare* ; do
	mv $f mQCD_${f}
done

